Attention that does not Explain Away

Models based on the Transformer architecture have achieved better accuracy than the ones based on competing architectures for a large set of tasks. A unique feature of the Transformer is its universal application of a self-attention mechanism, which allows for free information flow at arbitrary distances. Following a probabilistic view of the attention via the Gaussian mixture model, we find empirical evidence that the Transformer attention tends to "explain away" certain input neurons. To compensate for this, we propose a doubly-normalized attention scheme that is simple to implement and provides theoretical guarantees for avoiding the "explaining away" effect without introducing significant computational or memory cost. Empirically, we show that the new attention schemes result in improved performance on several well-known benchmarks.

==> build.sh <==
#!/usr/bin/env sh

pdflatex normalization
bibtex normalization
pdflatex normalization
pdflatex normalization
pdflatex normalization


==> cleanup.sh <==
#!/usr/bin/env sh

OLD_PWD=$(pwd)
cd "$(g4 g4d)/nlp/garcon/papers/normalization"
rm normalization.aux normalization.log normalization.bbl normalization.blg normalization.out normalization.pdf
cd "${OLD_PWD}"


==> figs/center_distance.py <==
"""Plot the center distance."""
import matplotlib.pyplot as plt
import numpy as np

x = 0.5
r = np.arange(0.1, 10.0, 0.2)
s = np.exp(-2 * (x**2))
q = (r+s)/(r*s+1)

l_d = 2*r * (1-s ** 2)/(1 + r*s) / (r+s) * x
u_d = 2*q * r * (1- s** 2)/(r*s + q) / (r+s*q) * x

fig, ax = plt.subplots()
ax.plot(r, l_d, 'b-', linewidth=4)
ax.plot(r, u_d, 'r--', linewidth=4)
plt.xlabel('$N_0/N_1$', fontsize='20')
plt.ylabel('Center Distance', fontsize='20')
plt.legend(['UNAS', 'DNAS'], prop={'size': 15})
ax.tick_params(axis='both', which='major', labelsize=17)
plt.savefig('cnt_dist_05.pdf', bbox_inches='tight')


x = 1
r = np.arange(0.1, 10.0, 0.2)
s = np.exp(-2 * (x**2))
q = (r+s)/(r*s+1)

l_d = 2*r * (1-s ** 2)/(1 + r*s) / (r+s) * x
u_d = 2*q * r * (1- s** 2)/(r*s + q) / (r+s*q) * x

fig, ax = plt.subplots()
ax.plot(r, l_d, 'b-', linewidth=4)
ax.plot(r, u_d, 'r--', linewidth=4)
plt.xlabel('$N_0/N_1$', fontsize='20')
plt.ylabel('Center Distance', fontsize='20')
plt.legend(['UNAS', 'DNAS'], prop={'size': 15})
ax.tick_params(axis='both', which='major', labelsize=17)
plt.savefig('cnt_dist_1.pdf', bbox_inches='tight')

x = 2
r = np.arange(0.1, 10.0, 0.2)
s = np.exp(-2 * (x**2))
q = (r+s)/(r*s+1)

l_d = 2*r * (1-s ** 2)/(1 + r*s) / (r+s) * x
u_d = 2*q * r * (1- s** 2)/(r*s + q) / (r+s*q) * x

fig, ax = plt.subplots()
ax.plot(r, l_d, 'b-', linewidth=4)
ax.plot(r, u_d, 'r--', linewidth=4)
plt.xlabel('$N_0/N_1$', fontsize='20')
plt.ylabel('Center Distance', fontsize='20')
plt.legend(['UNAS', 'DNAS'], prop={'size': 15})
ax.tick_params(axis='both', which='major', labelsize=17)
plt.savefig('cnt_dist_2.pdf', bbox_inches='tight')


==> figs/hist.py <==
"""Plot the center distance."""
import matplotlib.pyplot as plt
import numpy as np

x_d = np.arange(-4.53, 1.18, 0.2036)
y_d = np.array(
    [0, 0, 23.8, 31.3, 138, 147, 163, 296, 282, 209, 313, 290, 142, 278, 87,
     208, 58.8, 134, 31.1, 140, 10.4, 12.3, 128, 40.5, 13.5, 3.27,
     17.5, 1.8, 0.4])
y_d /= np.sum(y_d) / 100.

x_d2 = np.arange(-4.53, 1.18, 0.81)
y_d2 = np.array(
    [23.8 + 31.3, 138 + 147 + 163 + 296, 282 + 209 + 313 + 290,
     142 + 278 + 87 + 208, 58.8 + 134 + 31.1 + 140, 10.4 + 12.3 + 128 + 40.5,
     13.5 + 3.27 + 17.5 + 1.8, 0.4])
y_d2 /= np.sum(y_d2) / 100.


x_l = np.arange(-23, 3.38, 0.9)
y_l = np.array(
    [948, 948, 332, 9, 6.3, 5.2, 4.1, 3.4, 6.3, 7, 7.6, 6.4, 7.1, 7.9, 7.4,
     11.2, 6.3, 6.6, 4.1, 6.4, 9.3, 8.5, 6.8, 5.7, 7.3, 218, 233, 192, 84, 15])
y_l /= np.sum(y_l) / 100.


fig, ax = plt.subplots()
ax.bar(x_l, y_l)
ax.bar(x_d2, y_d2)
# pylint: disable=anomalous-backslash-in-string
plt.xlabel('$\log (\sum_i \; \pi_{ij})$', fontsize='15')
plt.ylabel('Percentage', fontsize='15')
plt.legend(['UNAS', 'DNAS'], fontsize='12')
ax.tick_params(axis='both', which='major', labelsize=17)
plt.savefig('hist.pdf', bbox_inches='tight')


==> figs/hybrid_weight_plot.py <==
"""Plot the hybrid weight plot."""
import csv
import matplotlib.pylab as plt

hybrid_weights = [1.]
steps = [450000]
with open('mldash_3537205470264188607.csv') as csvfile:
  readcsv = csv.reader(csvfile, delimiter=',')
  for row in readcsv:
    if row[2] == 'question_image_coattn_1/mv_attn_layer0/hybrid_weight':
      hybrid_weights.append(float(row[5]))
      steps.append(int(row[4]))

plt.figure()
plt.plot(steps, hybrid_weights, 'r--', linewidth=4)
plt.ylim([0.4, 1.1])
plt.xlabel('steps', fontsize='20')
plt.ylabel('Hybrid weight', fontsize='20')
plt.savefig('hybrid_weight_vqa.pdf', bbox_inches='tight')


hybrid_weights = [0.84, 0.77, 0.73, 0.72, 0.69, 0.7,
                  0.75, 0.65, 0.65, 0.65, 0.67, 0.56]
layers = range(12)

plt.figure()
plt.plot(layers, hybrid_weights, 'r--', linewidth=4)
plt.ylim([0.4, 1.1])
plt.xlabel('layers', fontsize='20')
plt.ylabel('Hybrid weight', fontsize='20')
plt.savefig('hybrid_weight_bert.pdf', bbox_inches='tight')


hybrid_weights = [0.85, 0.8, 0.6, 0.6, 0.58, 0.63,
                  0.57, 0.60, 0.57, 0.58, 0.67, 0.63,
                  0.72, 0.74, 0.66, 0.69, 0.73, 0.74,
                  0.70, 0.69, 0.74, 0.69, 0.69, 0.56]
layers = range(24)

plt.figure()
plt.plot(layers, hybrid_weights, 'r--', linewidth=4)
plt.ylim([0.4, 1.1])
plt.xlabel('layers', fontsize='20')
plt.ylabel('Hybrid weight', fontsize='20')
plt.savefig('hybrid_weight_bert.pdf', bbox_inches='tight')


hybrid_weights = [0.22, 0.34, 0.52, 0.73, 0.89, 0.76,
                  0.57, 0.77, 0.28, 0.43, 0.03, 0.08]
layers = range(12)

plt.figure()
plt.plot(layers, hybrid_weights, 'r--', linewidth=4)
plt.ylim([-0.1, 1.1])
plt.xlabel('layers', fontsize='20')
plt.ylabel('Hybrid weight', fontsize='20')
plt.savefig('hybrid_weight_giga.pdf', bbox_inches='tight')


==> figs/min_weight_plot.py <==
"""Plot the min weight plot."""
import matplotlib.pylab as plt

upper_weights = [0.08772, 0.03474, 0.03048, 0.02156, 0.0175, 0.01644,
                 0.01456, 0.0181, 0.0173, 0.01638]
steps_upper = [0, 17800, 32200, 49900, 65000, 130000, 207100, 287600,
               387900, 463800]
lower_weights = [2.4e-5, 2e-7, 0, 0, 0, 0, 0, 0, 0, 0]
steps_lower = [0, 8000, 32200, 49900, 65000, 130000, 207100, 287600,
               387900, 463800]
plt.figure()
plt.plot(steps_lower, lower_weights, 'b-', linewidth=4)
plt.plot(steps_upper, upper_weights, 'r--', linewidth=4)
plt.ylim([-0.01, 0.1])
plt.xlabel('steps', fontsize='15')
# pylint: disable=anomalous-backslash-in-string
plt.ylabel('$\min_j (\sum_i \; \pi_{ij})$', fontsize='15')
plt.legend(['UNAS', 'DNAS'], prop={'size': 15})
plt.savefig('min_low_weights.pdf', bbox_inches='tight')


==> figs/mode_collapse.py <==
"""Plot the mode collapse."""
import matplotlib.pyplot as plt
import numpy as np

mu1 = [1.7, 0.8]
mu2 = [-1, -1]
data = []
labels = []
cluster_1 = 500
cluster_2 = 50
cluster_size = cluster_1 + cluster_2
for i in range(cluster_1):
  data.append(np.random.multivariate_normal(mu1, np.identity(2) * 0.1))
  labels.append(0)
for i in range(cluster_2):
  data.append(np.random.multivariate_normal(mu2, np.identity(2) * 0.1))
  labels.append(3)
data = np.array(data)
original_data = data

data = original_data
plt.figure()
plt.scatter(data[0:cluster_1, 0], data[0:cluster_1, 1],
            color='r', marker='^', s=60)
plt.scatter(data[cluster_1:cluster_size, 0], data[cluster_1:cluster_size, 1],
            color='b', marker='o', s=60)
ax = plt.gca()
ax.tick_params(axis='both', which='major', labelsize=20)
plt.savefig('figs/ub_data.pdf', bbox_inches='tight')


data = original_data
for k in range(8):
  weights = np.exp(np.einsum('id,jd->ij', data, data)/np.sqrt(2))
  weights = weights / np.sum(weights, axis=1, keepdims=True)
  data = np.einsum('ij,jd->id', weights, data)
  # plt.figure()
  # plt.imshow(weights)
  # plt.title('attention weights')
  plt.figure()
  plt.scatter(data[0:cluster_1, 0], data[0:cluster_1, 1], color='r',
              marker='^', s=60)
  plt.scatter(data[cluster_1:cluster_size, 0], data[cluster_1:cluster_size, 1],
              color='b', marker='o', s=60)
  ax = plt.gca()
  ax.tick_params(axis='both', which='major', labelsize=20)
  plt.savefig('figs/ub_LN_step'+str(k+1)+'.pdf', bbox_inches='tight')


data = original_data
for k in range(8):
  weights = np.exp(np.einsum('id,jd->ij', data, data)/np.sqrt(2))
  weights = weights / np.sum(weights, axis=0, keepdims=True)
  weights = weights / np.sum(weights, axis=1, keepdims=True)
  data = np.einsum('ij,jd->id', weights, data)
  # plt.figure()
  # plt.imshow(weights)
  # plt.title('attention weights')
  plt.figure()
  plt.scatter(data[0:cluster_1, 0], data[0:cluster_1, 1], color='r',
              marker='^', s=60)
  plt.scatter(data[cluster_1:cluster_size, 0], data[cluster_1:cluster_size, 1],
              color='b', marker='o', s=60)
  ax = plt.gca()
  ax.tick_params(axis='both', which='major', labelsize=20)
  plt.savefig('figs/ub_UN_step'+str(k+1)+'.pdf', bbox_inches='tight')







